A Sharp Four-Layer Theorem for Integer-Occupied Slices of a Planar Disk-Slab

Let a rational positive-definite quadratic sublevel set on a full-rank affine lattice coset be intersected with a closed slab. A deterministic two-dimensional delta=3/4 reduction selects a primitive-dual integer functional and an inner ellipse. In the branch where the corresponding Babai point lies outside that ellipse, the lattice points in the disk-slab occupy at most four integer levels of the selected functional. An explicit rational instance attains four, so the bound is sharp. A strict diameter estimate reduces any counterexample to three blocks of five consecutive levels, and a nearest-integer inequality excludes the central block. Symmetry and cell localization reduce the two side blocks to eight modes: four follow from a shared-cap inequality, and four from an exact four-variable Bernstein certificate. The certificate contains 17,640 positive coefficients, with minimum 625/2048.

==> anc/README.txt <==
P13 exact certificate ancillary material
==========================================

File
----
exact_bernstein_certificate.py

Requirements
------------
Python 3.10 or later; Python standard library only.

Command
-------
python -B exact_bernstein_certificate.py

Expected checks
---------------
- 8 modes;
- tensor degree (4, 6, 8, 6);
- 2,205 Bernstein coefficients per mode (17,640 total);
- zero nonpositive coefficients;
- global minimum coefficient 625/2048;
- canonical coefficient-result SHA-256
  654683d789a12c802315c5ecbb33b1cc4ef581175875e18f329b89e0ce3656dd;
- exact four-layer attainment J_Z = {-2,-1,0,1}.

The program performs exact rational arithmetic with fractions.Fraction.  It
does not use floating point, sampling, optimization, a CAS, network access, or
third-party dependencies.  arXiv archives this file as ancillary material but
does not execute or validate it.


==> anc/exact_bernstein_certificate.py <==
"""Exact, dependency-free replay for the eight Bernstein certificates.

Run with Python 3.10 or later.  The program uses no floating-point arithmetic,
optimizer, computer-algebra system, or external package.
"""

from __future__ import annotations

import hashlib
import itertools
import json
from collections import defaultdict
from fractions import Fraction as F
from math import comb


NVAR = 4
ZERO = (0, 0, 0, 0)

SOURCE_RECORDS = [
    {"path": "P12_SHARP_PRIMITIVE_DUAL_LAYER_R1_20260810/TASK_MANIFEST.json",
     "sha256": "3e32b4dc05e583d4da44649ce85df90f5bdbb652a972064a9d2382c61f8c7887"},
    {"path": "P12_SHARP_PRIMITIVE_DUAL_LAYER_R1_20260810/SHA256SUMS.txt",
     "sha256": "d2d9ab73607193f4d07fdd7c99ba1969fa873210d577b4ca87455bcd259dbd3b"},
    {"path": "P12_SHARP_PRIMITIVE_DUAL_LAYER_R1_20260810/TERMINAL_RECEIPT.txt",
     "sha256": "d483a107e287b4d1b09612b8bdc50fc2934e188a3c9787452df27acc7f450f64"},
    {"path": "P13_SHARP_INTEGER_OCCUPIED_LAYER_R1_20260810/TASK_MANIFEST.json",
     "sha256": "047df6fe6bb5ad5c7d72c8fd7a5ec022678d78fb10a6ff6eef315ec20cd6a465"},
    {"path": "P13_SHARP_INTEGER_OCCUPIED_LAYER_R1_20260810/SHA256SUMS.txt",
     "sha256": "733d5b42c047895296b92eecc0bc2a8a756a5f40145348e5a5fc2d4e727f6676"},
    {"path": "P13_SHARP_INTEGER_OCCUPIED_LAYER_R1_20260810/TERMINAL_RECEIPT.txt",
     "sha256": "9ecac6198602f0bfe8d93f68f79e1101f3356a787e4f718951bb3b3b7c220302"},
]

MODE_DIGESTS = {
    ("same", -2): "d2c5b9d44a3f7712e8ca7e6f8e9a99c518320d8223781c628f2b215f18bc979f",
    ("same", -1): "606062fabec3e865c59c1ce33dd23071e9b69c1b2d24c8f3cbe7dcba78513db0",
    ("same", 0): "cc2ba8606fa2bebf936b9df30d7a5a5a2c142a4ef59fc6e8af14185c2576da64",
    ("same", 1): "092edc0cf1cc41b8d0cd186407ea92e3d54cc42bd41a51a59afb2c066900f552",
    ("opposite", 0): "50308970f3c6e02b5536ee67763b47f9f391856ed08692b687131f2ed59a7148",
    ("opposite", 1): "f38bf05194f8b6369eb0a37985516aa239c935263d1eb46b90d6d24827e330f3",
    ("opposite", 2): "33895b956360beadba5dec199a81256012715ccdf1311f87e245d6b7b991c7cb",
    ("opposite", 3): "e207dbde3a433c8bd1e4e1521b78620d039565ec73459af09f5c0ba86a1f32cb",
}
EXPECTED_RESULT = "654683d789a12c802315c5ecbb33b1cc4ef581175875e18f329b89e0ce3656dd"


Poly = dict[tuple[int, int, int, int], F]


def constant(value: int | F) -> Poly:
    return {ZERO: F(value)}


def variable(index: int) -> Poly:
    exponent = [0] * NVAR
    exponent[index] = 1
    return {tuple(exponent): F(1)}


def add(left: Poly, right: Poly) -> Poly:
    result: defaultdict[tuple[int, int, int, int], F] = defaultdict(F)
    result.update(left)
    for exponent, coefficient in right.items():
        result[exponent] += coefficient
    return {key: value for key, value in result.items() if value}


def neg(poly: Poly) -> Poly:
    return {key: -value for key, value in poly.items()}


def sub(left: Poly, right: Poly) -> Poly:
    return add(left, neg(right))


def scale(poly: Poly, factor: int | F) -> Poly:
    factor = F(factor)
    return {key: value * factor for key, value in poly.items() if value * factor}


def mul(left: Poly, right: Poly) -> Poly:
    result: defaultdict[tuple[int, int, int, int], F] = defaultdict(F)
    for exp_left, coeff_left in left.items():
        for exp_right, coeff_right in right.items():
            exponent = tuple(exp_left[i] + exp_right[i] for i in range(NVAR))
            result[exponent] += coeff_left * coeff_right
    return {key: value for key, value in result.items() if value}


def power(poly: Poly, exponent: int) -> Poly:
    result = constant(1)
    for _ in range(exponent):
        result = mul(result, poly)
    return result


R, E, H, Q = (variable(i) for i in range(NVAR))
e = sub(constant(F(1, 2)), E)
h = sub(constant(F(1, 2)), H)
theta = sub(constant(F(1, 2)), Q)


def mode_polynomial(family: str, t2: int) -> Poly:
    ratio = add(sub(constant(F(3, 4)), power(h, 2)), R)
    mu = h if family == "same" else neg(h)
    t3 = -1 if family == "same" else 2
    a3 = add(sub(constant(t3), e), scale(mu, 3))
    a2 = add(sub(constant(t2), e), scale(mu, 2))
    b3 = sub(constant(3), theta)
    b2 = sub(constant(2), theta)
    step = add(constant(t3 - t2), mu)
    p = add(power(a3, 2), mul(ratio, power(b3, 2)))
    g = add(power(e, 2), mul(ratio, power(theta, 2)))
    inner = add(mul(a3, step), mul(ratio, b3))
    delta = sub(mul(a3, b2), mul(a2, b3))
    linear = sub(scale(p, 7), scale(g, 30))
    return sub(
        mul(mul(ratio, power(delta, 2)), power(linear, 2)),
        scale(mul(power(inner, 2), power(g, 2)), 400),
    )


def scaled_power_coefficients(poly: Poly) -> Poly:
    scales = (F(1, 16), F(3, 100), F(3, 50), F(1, 25))
    return {
        exponent: coefficient
        * scales[0] ** exponent[0]
        * scales[1] ** exponent[1]
        * scales[2] ** exponent[2]
        * scales[3] ** exponent[3]
        for exponent, coefficient in poly.items()
    }


def summarize_mode(family: str, t2: int) -> dict[str, object]:
    coefficients = scaled_power_coefficients(mode_polynomial(family, t2))
    degree = tuple(max(exponent[i] for exponent in coefficients) for i in range(NVAR))
    assert degree == (4, 6, 8, 6)
    minimum = None
    minimum_index = None
    nonpositive = 0
    count = 0
    digest = hashlib.sha256()
    for index in itertools.product(*(range(item + 1) for item in degree)):
        value = F(0)
        for exponent, coefficient in coefficients.items():
            if all(exponent[i] <= index[i] for i in range(NVAR)):
                factor = F(1)
                for i in range(NVAR):
                    factor *= F(comb(index[i], exponent[i]), comb(degree[i], exponent[i]))
                value += coefficient * factor
        count += 1
        nonpositive += value <= 0
        if minimum is None or value < minimum:
            minimum, minimum_index = value, index
        digest.update(
            f"{family}:{t2}|{','.join(map(str, index))}|{value.numerator}/{value.denominator}\n".encode("ascii")
        )
    expected_minimum = F(1445625, 2048) if (family, t2) in {
        ("same", -2), ("same", 1), ("opposite", 0), ("opposite", 3)
    } else F(625, 2048)
    assert count == 2205 and nonpositive == 0
    assert minimum == expected_minimum and minimum_index == ZERO
    assert digest.hexdigest() == MODE_DIGESTS[(family, t2)]
    return {
        "family": family,
        "t2": t2,
        "degree": list(degree),
        "coefficient_count": count,
        "nonpositive_count": nonpositive,
        "minimum": f"{minimum.numerator}/{minimum.denominator}",
        "minimum_index": list(minimum_index),
        "coefficient_set_sha256": digest.hexdigest(),
    }


def verify_attainment() -> dict[str, object]:
    matrix = ((F(633, 25600), F(-869, 6400)),
              (F(-869, 6400), F(9559, 12800)))
    linear = (F(-1059, 5120), F(11297, 10240))
    constant_term = F(13351, 8192)

    def objective(point: tuple[F, F]) -> F:
        x, y = point
        return (matrix[0][0] * x * x + 2 * matrix[0][1] * x * y
                + matrix[1][1] * y * y
                + 2 * (linear[0] * x + linear[1] * y) + constant_term)

    minima = {}
    occupied = []
    for j in range(-3, 4):
        low_fraction = F(j - 8, 6)
        high_fraction = F(j, 6)
        lower = -((-low_fraction.numerator) // low_fraction.denominator)
        upper = high_fraction.numerator // high_fraction.denominator
        values = [objective((F(8 + 6 * t - j), F(t))) for t in range(lower, upper + 1)]
        minima[j] = min(values)
        if minima[j] <= 0:
            occupied.append(j)
    assert occupied == [-2, -1, 0, 1]
    assert [204800 * minima[j] for j in range(-3, 4)] == [
        15919, -553, -6897, -19889, -11129, 7759, 36775
    ]
    assert objective((F(8), F(1, 3))) == F(-5201, 1843200)
    return {
        "occupied_layers": occupied,
        "scaled_layer_minima": [int(204800 * minima[j]) for j in range(-3, 4)],
        "strict_babai_energy": "33/32",
        "real_layer_2_objective": "-5201/1843200",
    }


def main() -> None:
    modes = [summarize_mode("same", t2) for t2 in (-2, -1, 0, 1)]
    modes += [summarize_mode("opposite", t2) for t2 in (0, 1, 2, 3)]
    core = {
        "schema": "P13R2_EXACT_BERNSTEIN_REPLAY_V1",
        "arithmetic": "fractions.Fraction only",
        "source_anchor_matches": len(SOURCE_RECORDS),
        "source_anchors": SOURCE_RECORDS,
        "modes": modes,
        "global_minimum": "625/2048",
        "status": "PASS",
    }
    canonical = json.dumps(core, ensure_ascii=True, sort_keys=True, separators=(",", ":")).encode("ascii")
    result = hashlib.sha256(canonical).hexdigest()
    assert result == EXPECTED_RESULT
    output = dict(core)
    output["result_sha256"] = result
    output["attainment"] = verify_attainment()
    print(json.dumps(output, ensure_ascii=True, sort_keys=True, indent=2))


if __name__ == "__main__":
    main()

